Approximation of Probability Geometries via Convex Families of Coordinate Charts

Within probability-coordinate geometry, a continuous distribution function restricted to an interval can serve as a probability coordinate chart. Averaging in these coordinates defines probability barycenters and associated Kolmogorov moments. Because the class of admissible charts is infinite dimensional, this paper develops a finite-dimensional approximation theory. Relative to a fixed base chart, every chart on the same interval is represented uniquely by a strictly increasing deformation of the unit interval. Monotone piecewise-linear deformations are shown to be exact convex combinations of elementary ramp functions, thereby parametrising probability geometries by allocation vectors in a simplex. Such geometries are dense in the admissible class. We study two constructive schemes: ramp interpolation and Bernstein approximation. Bernstein approximants also admit a ramp-dictionary representation with smooth beta atoms derived from uniform order statistics, while automatically preserving admissibility. Uniform approximation of deformation maps yields explicit stability bounds for probability barycenters and initial Kolmogorov moments. For deformed intrinsic charts, the barycenter is a quantile whose level depends only on the deformation, connecting the construction with chart-based quantile estimation. Deterministic numerical illustrations demonstrate both approximation schemes and their induced barycenter errors.

==> anc/Paper21_sim/01_example_figures.R <==
# ------------------------------------------------------------------
# Figures for Paper 21 (revised): example geometries.
# Three ramp allocations on the partition (1/3, 2/3), composed with
# the standard normal intrinsic chart:  G(x) = K_lambda(Phi(x)).
# All curves are computed deterministically; no simulation randomness.
# Palette shared with the Paper 20 figures.
# ------------------------------------------------------------------

out_dir <- "."   # run with the sim folder as working directory

## Pastel palette ----------------------------------------------------
pal_blue  <- "#7EB6D9"   # pastel blue
pal_green <- "#A3D9A5"   # pastel green
pal_grey  <- "#9A9A9A"   # soft grey
pal_amber <- "#F7C873"   # pastel amber
pal_rose  <- "#F4A0A0"   # pastel rose
pal_viol  <- "#B79FD4"   # pastel violet

## Ramp dictionary on the partition 0 < 1/3 < 2/3 < 1 ---------------
tt <- c(0, 1/3, 2/3, 1)

K_lambda <- function(u, lam) {
  # piecewise-linear deformation with increments lam over tt
  knots_y <- c(0, cumsum(lam))
  approx(tt, knots_y, xout = u, rule = 2)$y
}

K_inv <- function(v, lam) {
  knots_y <- c(0, cumsum(lam))
  approx(knots_y, tt, xout = v, rule = 2)$y
}

## Exact barycenter of X ~ N(0,1) under G = K o Phi -----------------
## E[G(X)] = E[K(U)] = int_0^1 K(u) du  (trapezoid rule is exact
## for piecewise-linear K on its own knots)
barycenter <- function(lam) {
  knots_y <- c(0, cumsum(lam))
  m <- sum((knots_y[-1] + knots_y[-4]) / 2 * diff(tt))
  p <- K_inv(m, lam)              # K^{-1}(E[K(U)])
  c(m = m, p = p, b = qnorm(p))   # b_G = Phi^{-1}(K^{-1}(m))
}

## One example figure: left K_lambda(u), right G(x) = K(Phi(x)) -----
make_example <- function(lam, name, title, col_main) {
  bc  <- barycenter(lam)
  cairo_pdf(file.path(out_dir, paste0("fig_", name, ".pdf")),
      width = 10, height = 4.4)
  par(mfrow = c(1, 2), mar = c(4.4, 4.6, 3.2, 1.2), mgp = c(2.6, 0.8, 0))

  # Panel (a): deformation map
  u <- seq(0, 1, length.out = 1201)
  plot(u, K_lambda(u, lam), type = "n",
       xlab = expression(u), ylab = expression(K[lambda](u)),
       main = paste0(title, ": deformation map"),
       xlim = c(0, 1), ylim = c(0, 1), las = 1)
  grid(col = "grey88", lty = 1)
  abline(v = tt[2:3], col = "grey75", lty = 2)
  lines(u, u, col = pal_grey, lwd = 2, lty = 3)          # identity
  lines(u, K_lambda(u, lam), col = col_main, lwd = 3.5)
  points(tt, c(0, cumsum(lam)), pch = 19, col = col_main, cex = 1.1)
  legend("topleft", bty = "n",
         legend = c(bquote(K[lambda] * ",  " * lambda == .(paste0("(", paste(sprintf("%.2f", lam), collapse = ", "), ")"))),
                    "identity (canonical)"),
         col = c(col_main, pal_grey), lwd = c(3.5, 2), lty = c(1, 3))

  # Panel (b): chart in value space, exact
  x <- seq(-3, 3, length.out = 1201)
  Gx <- K_lambda(pnorm(x), lam)
  plot(x, Gx, type = "n",
       xlab = expression(x), ylab = expression(G(x) == K[lambda](Phi(x))),
       main = paste0(title, ": chart in value space"),
       xlim = c(-3, 3), ylim = c(0, 1), las = 1)
  grid(col = "grey88", lty = 1)
  abline(v = qnorm(tt[2:3]), col = "grey75", lty = 2)
  lines(x, pnorm(x), col = pal_grey, lwd = 2, lty = 3)   # intrinsic chart
  lines(x, Gx, col = col_main, lwd = 3.5)
  # barycenter marker
  points(bc["b"], bc["m"], pch = 19, col = pal_viol, cex = 1.4)
  segments(bc["b"], 0, bc["b"], bc["m"], col = pal_viol, lty = 2, lwd = 1.6)
  legend("topleft", bty = "n",
         legend = c(expression(G == K[lambda] * degree * Phi),
                    expression(Phi ~ "(intrinsic)"),
                    bquote(b[G](X) == .(sprintf("%.3f", bc["b"])))),
         col = c(col_main, pal_grey, pal_viol),
         lwd = c(3.5, 2, NA), lty = c(1, 3, NA),
         pch = c(NA, NA, 19))
  dev.off()
  bc
}

b1 <- make_example(c(1, 1, 1) / 3, "uniform", "Uniform allocation", pal_blue)
b2 <- make_example(c(0.65, 0.25, 0.10), "early", "Early-concentrated", pal_amber)
b3 <- make_example(c(0.10, 0.25, 0.65), "late", "Late-concentrated", pal_rose)

res <- rbind(uniform = b1, early = b2, late = b3)
print(round(res, 5))
write.csv(round(res, 6), file.path(out_dir, "example_barycenters.csv"))
cat("done\n")


==> anc/Paper21_sim/02_approximation_numerics.R <==
# ------------------------------------------------------------------
# Numerical section for Paper 21 (revised).
# Target deformation: exponential tilt K_alpha(u) = (e^{au}-1)/(e^a-1),
# alpha = 4 (the CDF of the canonical exponential family on (0,1)
# used in Paper 20).
# Two constructive schemes on the uniform partition with n intervals:
#   (i)  ramp interpolant  (piecewise-linear interpolation of K)
#   (ii) Bernstein approximant B_n K  (smooth ramp dictionary)
# Reported: sup-norm errors and the induced errors on the probability
# barycenter b_G for the intrinsic Gaussian and Cauchy charts.
# All quantities are computed deterministically to the reported precision;
# no Monte Carlo variability is involved.
# ------------------------------------------------------------------

out_dir <- "."   # run with the sim folder as working directory

alpha <- 4
K  <- function(u) expm1(alpha * u) / expm1(alpha)
Ki <- function(v) log1p(v * expm1(alpha)) / alpha       # exact inverse

## fine grid for sup norms and integrals
ug <- seq(0, 1, length.out = 100001)
Kg <- K(ug)

## trapezoid integral on the fine grid
trap <- function(y) sum((y[-1] + y[-length(y)]) / 2) * (ug[2] - ug[1])

## ramp interpolant on the uniform partition k/n --------------------
ramp_vals <- function(n, u) {
  tk <- (0:n) / n
  approx(tk, K(tk), xout = u, rule = 2)$y
}

## Bernstein approximant B_n K --------------------------------------
bern_vals <- function(n, u) {
  j <- 0:n
  Kj <- K(j / n)
  vapply(u, function(uu) sum(Kj * dbinom(j, n, uu)), numeric(1))
}

## barycenter of the deformed intrinsic chart G = Ktilde o F --------
## b_G = F^{-1}( Ktilde^{-1}( int_0^1 Ktilde du ) )
## (E[Ktilde(U)] with U uniform, since F(X) ~ U(0,1))
bary_level <- function(vals) {           # returns p = Ktilde^{-1}(m)
  m <- trap(vals)
  # numeric inverse on the fine grid (vals is nondecreasing)
  approx(vals, ug, xout = m, ties = "ordered")$y
}

p_exact <- Ki(trap(Kg))
b_gauss_exact  <- qnorm(p_exact)
b_cauchy_exact <- qcauchy(p_exact)

ns <- c(4, 8, 16, 32, 64, 128)
res <- data.frame(n = ns)
for (i in seq_along(ns)) {
  n  <- ns[i]
  rv <- ramp_vals(n, ug)
  bv <- bern_vals(n, ug)
  res$dinf_ramp[i] <- max(abs(rv - Kg))
  res$dinf_bern[i] <- max(abs(bv - Kg))
  p_r <- bary_level(rv); p_b <- bary_level(bv)
  res$db_gauss_ramp[i]  <- abs(qnorm(p_r)  - b_gauss_exact)
  res$db_gauss_bern[i]  <- abs(qnorm(p_b)  - b_gauss_exact)
  res$db_cauchy_ramp[i] <- abs(qcauchy(p_r) - b_cauchy_exact)
  res$db_cauchy_bern[i] <- abs(qcauchy(p_b) - b_cauchy_exact)
}

cat(sprintf("exact: int K = %.6f  p = %.6f  b_Gauss = %.6f  b_Cauchy = %.6f\n",
            trap(Kg), p_exact, b_gauss_exact, b_cauchy_exact))
print(res, digits = 4)
write.csv(res, file.path(out_dir, "approximation_errors.csv"), row.names = FALSE)

## LaTeX table fragment ----------------------------------------------
fmt <- function(x) sprintf("%.2e", x)
lines_tex <- c(
  "\\begin{tabular}{r cc cc cc}",
  "\\toprule",
  "& \\multicolumn{2}{c}{$d_\\infty(\\cdot,K_\\alpha)$} & \\multicolumn{2}{c}{$|\\Delta b_G|$, Gaussian chart} & \\multicolumn{2}{c}{$|\\Delta b_G|$, Cauchy chart} \\\\",
  "\\cmidrule(lr){2-3}\\cmidrule(lr){4-5}\\cmidrule(lr){6-7}",
  "$n$ & ramp & Bernstein & ramp & Bernstein & ramp & Bernstein \\\\",
  "\\midrule",
  sapply(seq_along(ns), function(i) sprintf("%d & %s & %s & %s & %s & %s & %s \\\\",
      ns[i], fmt(res$dinf_ramp[i]), fmt(res$dinf_bern[i]),
      fmt(res$db_gauss_ramp[i]), fmt(res$db_gauss_bern[i]),
      fmt(res$db_cauchy_ramp[i]), fmt(res$db_cauchy_bern[i]))),
  "\\bottomrule",
  "\\end{tabular}")
writeLines(unlist(lines_tex), file.path(out_dir, "table_errors.tex"))

## Convergence figure -------------------------------------------------
pal_blue  <- "#7EB6D9"; pal_rose <- "#F4A0A0"
pal_green <- "#A3D9A5"; pal_amber <- "#F7C873"; pal_grey <- "#9A9A9A"

cairo_pdf(file.path(out_dir, "fig_convergence.pdf"),
    width = 10, height = 4.6)
par(mfrow = c(1, 2), mar = c(4.4, 4.6, 3.2, 1.2), mgp = c(2.6, 0.8, 0))

# Panel (a): the target and the two approximants at n = 8
n0 <- 8
plot(ug, Kg, type = "n", xlab = expression(u), ylab = expression(K(u)),
     main = bquote("Exponential tilt" ~ K[alpha] * "," ~ alpha == .(alpha) ~
                   "and approximants (n = " * .(n0) * ")"), las = 1)
grid(col = "grey88", lty = 1)
lines(ug, Kg, col = pal_grey, lwd = 4)
lines(ug, ramp_vals(n0, ug), col = pal_blue, lwd = 2.6)
lines(ug, bern_vals(n0, ug), col = pal_rose, lwd = 2.6)
points((0:n0)/n0, K((0:n0)/n0), pch = 19, col = pal_blue, cex = 0.9)
legend("topleft", bty = "n",
       legend = c(expression(K[alpha]), "ramp interpolant", "Bernstein"),
       col = c(pal_grey, pal_blue, pal_rose), lwd = c(4, 2.6, 2.6))

# Panel (b): sup-norm error decay, log-log
plot(res$n, res$dinf_ramp, log = "xy", type = "n",
     xlab = expression(n), ylab = expression(d[infinity]),
     main = "Uniform approximation error", las = 1, xaxt = "n")
axis(1, at = ns, labels = ns)
grid(col = "grey88", lty = 1, equilogs = FALSE)
lines(res$n, res$dinf_ramp, col = pal_blue, lwd = 3); points(res$n, res$dinf_ramp, pch = 19, col = pal_blue)
lines(res$n, res$dinf_bern, col = pal_rose, lwd = 3); points(res$n, res$dinf_bern, pch = 19, col = pal_rose)
# reference slopes
lines(ns, res$dinf_ramp[1] * (ns / ns[1])^-2, col = pal_green, lty = 2, lwd = 2)
lines(ns, res$dinf_bern[1] * (ns / ns[1])^-1, col = pal_amber, lty = 2, lwd = 2)
legend("bottomleft", bty = "n",
       legend = c("ramp interpolant", "Bernstein",
                  expression("slope" ~ n^-2), expression("slope" ~ n^-1)),
       col = c(pal_blue, pal_rose, pal_green, pal_amber),
       lwd = c(3, 3, 2, 2), lty = c(1, 1, 2, 2))
dev.off()
cat("done\n")


==> anc/Paper21_sim/approximation_errors.csv <==
"n","dinf_ramp","dinf_bern","db_gauss_ramp","db_gauss_bern","db_cauchy_ramp","db_cauchy_bern"
4,0.0793956336972831,0.137472017433787,0.0236953337867841,0.122293866422191,0.0343244598345068,0.17120872499039
8,0.0249641513662818,0.071207948086545,0.000427061980074306,0.0623914502406414,0.000624250292796003,0.0891045725913783
16,0.00703534018438146,0.0361579059292478,0.00151624492448349,0.0313999656171643,0.00221538746606964,0.0453530113493831
32,0.00186983478116631,0.0182077370967095,5.98439812780627e-05,0.0157362527412165,8.74886318438239e-05,0.0228647708445617
64,0.000482140453913815,0.00913474979919959,0.000108849672806222,0.00787526540719241,0.000159129179891804,0.0114777833770476
128,0.000122423185456189,0.00457492465102355,3.93982898309608e-05,0.00393917191503357,5.76004175807387e-05,0.00575002119647705


==> anc/Paper21_sim/example_barycenters.csv <==
"","m","p","b"
"uniform",0.5,0.5,0
"early",0.683333,0.377778,-0.311322
"late",0.316667,0.622222,0.311322


==> anc/Paper21_sim/table_errors.tex <==
\begin{tabular}{r cc cc cc}
\toprule
& \multicolumn{2}{c}{$d_\infty(\cdot,K_\alpha)$} & \multicolumn{2}{c}{$|\Delta b_G|$, Gaussian chart} & \multicolumn{2}{c}{$|\Delta b_G|$, Cauchy chart} \\
\cmidrule(lr){2-3}\cmidrule(lr){4-5}\cmidrule(lr){6-7}
$n$ & ramp & Bernstein & ramp & Bernstein & ramp & Bernstein \\
\midrule
4 & 7.94e-02 & 1.37e-01 & 2.37e-02 & 1.22e-01 & 3.43e-02 & 1.71e-01 \\
8 & 2.50e-02 & 7.12e-02 & 4.27e-04 & 6.24e-02 & 6.24e-04 & 8.91e-02 \\
16 & 7.04e-03 & 3.62e-02 & 1.52e-03 & 3.14e-02 & 2.22e-03 & 4.54e-02 \\
32 & 1.87e-03 & 1.82e-02 & 5.98e-05 & 1.57e-02 & 8.75e-05 & 2.29e-02 \\
64 & 4.82e-04 & 9.13e-03 & 1.09e-04 & 7.88e-03 & 1.59e-04 & 1.15e-02 \\
128 & 1.22e-04 & 4.57e-03 & 3.94e-05 & 3.94e-03 & 5.76e-05 & 5.75e-03 \\
\bottomrule
\end{tabular}

